Legible Normativity for AI Alignment: The Value of Silly Rules

It has become commonplace to assert that autonomous agents will have to be built to follow human rules of behavior--social norms and laws. But human laws and norms are complex and culturally varied systems, in many cases agents will have to learn the rules. This requires autonomous agents to have models of how human rule systems work so that they can make reliable predictions about rules. In this paper we contribute to the building of such models by analyzing an overlooked distinction between important rules and what we call silly rules--rules with no discernible direct impact on welfare. We show that silly rules render a normative system both more robust and more adaptable in response to shocks to perceived stability. They make normativity more legible for humans, and can increase legibility for AI systems as well. For AI systems to integrate into human normative systems, we suggest, it may be important for them to have models that include representations of silly rules.

==> MultiAgentSim.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "\n",
    "class Agent(object):\n",
    "    ## abstract class for agent's\n",
    "    ID = 0\n",
    "    def __init__(self, U):\n",
    "        self.UID = Agent.ID\n",
    "        Agent.ID += 1\n",
    "        self.utility = U\n",
    "        \n",
    "    def act(self, potential_violation, rules):\n",
    "        raise NotImplemented\n",
    "        \n",
    "    def punish(self, violation, rules):\n",
    "        raise NotImplemented\n",
    "        \n",
    "    def init_beliefs(self):\n",
    "        raise NotImplemented\n",
    "        \n",
    "    def pick_community(self):\n",
    "        raise NotImplemented\n",
    "        \n",
    "class RandomAgent(Agent):\n",
    "    \n",
    "    def __init__(self, U, p_violate=0.5, p_punish=0.5):\n",
    "        super(RandomAgent, self).__init__(U)\n",
    "        self.p_violate = p_violate\n",
    "        self.p_punish = p_punish\n",
    "    \n",
    "    def init_beliefs(self, prop_punishers):\n",
    "        ## Random Agent doesn't need beliefs\n",
    "        pass\n",
    "    \n",
    "    def act(self, potential_violation, rules):\n",
    "        if np.random.rand() < self.p_violate:\n",
    "            return 'violate'\n",
    "        return 'cooperate'\n",
    "    def punish(self, violation, rules):\n",
    "        if np.random.rand() < self.p_punish:\n",
    "            return 'punish'\n",
    "        return 'no punish'\n",
    "    \n",
    "class MultiAgentSim(object):\n",
    "    \n",
    "    def __init__(self, rule_set, U_dist, agent_dist, N):\n",
    "        self.rule_set = rule_set\n",
    "        self.agents = [agent_dist(U_dist()) for _ in range(N)]\n",
    "\n",
    "    "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "x = RandomAgent(None)\n",
    "y= RandomAgent(None, .1, .4)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 2",
   "language": "python",
   "name": "python2"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 2
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython2",
   "version": "2.7.10"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 0
}


==> sparse_bernoulli.py <==
"""
Usage: 
$ python sparse_bernoulli.py n_sparsity_values x_fidelity 
                             [--resultfolder path/to/results]

Ex: to compute with 10 sparsity values with 500 samples along the x axis and 
store the results in folder path/to/figures/ do
$ python sparse_bernoulli.py 10 500 --resultfolder path/to/figures

Not specifying result_folder defaults to the current folder
"""

from __future__ import division

import numpy as np
import matplotlib.pyplot as plt
import argparse
import sys

eps = 1e-8

def main():
    parser = argparse.ArgumentParser()
    parser.add_argument('n_sparsity_values', type=int)
    parser.add_argument('x_fidelity', type=int)
    parser.add_argument('--show', action='store_true')
    parser.add_argument('--resultfolder', type=str, default="")
    args = parser.parse_args()
    
    # These are the values we'll use to compute cost response curves
    sparsity_values = np.log(np.linspace(np.exp(0), 
                                         np.exp(.9), 
                                         args.n_sparsity_values))
    
    max_ret_sparsity_values = np.exp(np.linspace(np.log(0.001), 
                                                 np.log(.95), 
                                                 args.x_fidelity))
    
    start_values = {(.4, 2) : 'low-mu-high-sigma', 
                    (.4, 50): 'low-mu-low-sigma', 
                    (.5, 2) : 'mid-mu-high-sigma', 
                    (.5, 50): 'mid-mu-low-sigma', 
                    (.6, 2) : 'high-mu-high-sigma', 
                    (.6, 50): 'high-mu-low-sigma'}    

    resultfolder = args.resultfolder

    fig = plt.figure()
    ax = fig.add_subplot(1, 1, 1)
    ax.set_xlabel('s')
    # ax.set_xscale('log')
    ax.set_xlim([.001, 1])
    ax.set_ylabel(r'$\frac{c}{R}$')
    plt.title("Maximal Participation Cost vs Sparsity")

    for ratio, effective_samples in start_values:
        print "ratio: {}, effective samples: {}".format(ratio, effective_samples)
        # compute the costs for different sparsity values
        alpha = ratio * effective_samples
        beta = (1-ratio) * effective_samples	    

        #compute the largest c such that participation is optimal
        max_c_values = []
        for s in max_ret_sparsity_values:
            max_c_values.append(largest_possible_c((alpha, beta), s, 0.9))
        print "s = 0, max_c = {}".format(max_c_values[0])
        best_s = np.argmax(max_c_values)
        print "s = {}, max_c = {}".format(max_ret_sparsity_values[best_s], max_c_values[best_s])
        ax.plot(np.r_[max_ret_sparsity_values, [1]], max_c_values + [0], label="({}, {})".format(alpha, beta))

    plt.legend(loc='best')
    plt.savefig(resultfolder + "retirement_points.pdf")


    for ratio, effective_samples in start_values:
        # compute the costs for different sparsity values
        alpha = ratio * effective_samples
        beta = (1-ratio) * effective_samples


        # The x-axis values, determines the accuracty of the plots. Uses
        # log linear spaces because that gives qualitatively better responses 
        max_cost = 0.000001
        for s in sparsity_values:
            max_cost = max(max_cost, largest_possible_c((alpha, beta), s, 0.9))
        costs = np.exp(np.linspace(np.log(0.00001), np.log(max_cost),  args.x_fidelity))


        fig = plt.figure()
        ax = fig.add_subplot(1, 1, 1)
        # ax.set_xscale('log')
        ax.set_xlabel('c/R')
        ax.set_ylabel('Value')

        for s in sparsity_values:
        	print "s: {}, ratio: {}, effective samples: {}".format(
                    s, ratio, effective_samples)
        	cost_response_curve = compute_val(
                    alpha, beta, s, costs)
        	ax.plot(costs, cost_response_curve, 
        		 label="s = {:.2}".format(s))

        plt.title('Initial state ({}, {})'.format(alpha, beta))
        ax.set_ylim([-.1, 1.8])
        plt.legend(loc='best')
        plt.savefig(
            resultfolder+start_values[(ratio, effective_samples)] + ".pdf")


def largest_possible_c(s0, s, delta):
    c_min, c_max = (0, 1)
    while np.abs(c_max - c_min) > eps:
        c = (c_min + c_max)/2.0
        V = sparse_bernoulli_value_iteration(s0, s, c, delta)
        if V > 0:
            c_min = c
        else:
            c_max = c
    return c_min

def sparse_bernoulli_value_iteration((a, b), s, c, delta, tol=eps, verbose=True):
    """
    Takes a belief state (a, b) and computes the V((a, b); s, c, delta)

    Computation is done with value iteration so that the error is less
    than tol
    """
    delta_s = 1 - (1-s)*(1-delta) # As is Prop 2

    """
    Values are initialized to 0, so the maximal error is the
    maximal positive reward for all time. With probability (1 - s) Ego
    gets value R with probability \theta. We upper bound by letting
    \theta = 1 and c = 0 then normalize by R to get an upper bound:

         UB(c, s) = (1-s)/(1-delta_s)

    Error decreases by at least delta_s each step of value iteration so
    we need delta_s^H UB(c,s) <= tol ===> H >= log(tol/UB(c, s)) / log(delta_s)
    """
    log_V_ub = np.log(1 - s) - np.log(1 - delta_s)
    H_lb = ( np.log(tol) - log_V_ub ) / np.log(delta_s)
    H = int(np.ceil(H_lb))

    if verbose:
        sys.stdout.write('\r s: {} c: {} H: {}                      '.format(s, c, H))
        sys.stdout.flush()

    # Vector of a counts
    a_vals = np.linspace(0, H-1, H) + a    
    
    # Allocate vectors to store values
    Vt = np.zeros(H)
    Vt_minus1 = np.zeros(H-1)

    # Take the horizion from H-1 to 0    
    for t in range(H-1, 0, -1):
        # after t rounds we will have seen t heads or tails,
        # and we incorporate the priors
        cur_confidence = t + a + b
        
        # P[i] = i / Nt; i in [0,...,t]
        P = a_vals[:t] / (cur_confidence)

        # do a value iteration backup
        Vt_minus1 = backup(Vt, Vt_minus1, P, s, delta_s, c)

        # set up for the next round, reuse the preallocated memory
        # to avoid unnnecessary realloc calls
        tmp = Vt
        Vt = Vt_minus1
        Vt_minus1 = tmp[:-1] # decrease size by 1
    return Vt[0]

def backup(Vt, Vt_minus1, P, s, delta, c):
    """
    Computes a value iteration back for the super game
    
    V: vector of values at time t, in increasing order of the number of heads 
    Vt_minus1: vector to return values for time t-1 (avoids reallocating memory)
    P: vector of transition proabilities encoding probability of heads at time t-1
    s: sparsity level
    delta: discount factor
    c: participation costs
    """
    # First compute expected value of important game
    # Vt_minus1[i] = delta * (P(tails) * Vt[i] + P(heads) * Vt[i+1])
    Vt_minus1 = delta * (Vt[:-1]*(1-P) + Vt[1:]*(P))
    # Expected reward at next step is 2*\theta - 1 - c
    Vt_minus1 += 2*P - 1 - c
    # Ego decides whether or not to retire
    # After this line Vt_minus1 = P(important game) * E[Rt + Vt| important game]
    Vt_minus1 = (1-s)*np.maximum(Vt_minus1, 0)
    # Same as before with different rewards but its repeated 
    # and we don't want to allocate extra space
    Vt_minus1 += s*np.maximum(delta*(Vt[:-1]*(1-P) + Vt[1:]*P) - c, 0)
    return Vt_minus1

def compute_val(alpha, beta, s, c_vals, delta=0.9):
    """
    computes [V((alpha, beta); s, c, delta) for c in c_vals]
    """
    vals = []
    for c in c_vals:
	    vals.append(sparse_bernoulli_value_iteration((alpha, beta), s, c, delta))
    return np.asarray(vals)

if __name__=='__main__':
    main()

